CODIT: Code Editing with Tree-Based Neural Models

The way developers edit day-to-day code tends to be repetitive, often using existing code elements. Many researchers have tried to automate repetitive code changes by learning from specific change templates which are applied to limited scope. The advancement of deep neural networks and the availability of vast open-source evolutionary data opens up the possibility of automatically learning those templates from the wild. However, deep neural network based modeling for code changes and code in general introduces some specific problems that needs specific attention from research community. For instance, compared to natural language, source code vocabulary can be significantly larger. Further, good changes in code do not break its syntactic structure. Thus, deploying state-of-the-art neural network models without adapting the methods to the source code domain yields sub-optimal results. To this end, we propose a novel tree-based neural network system to model source code changes and learn code change patterns from the wild. Specifically, we propose a tree-based neural machine translation model to learn the probability distribution of changes in code. We realize our model with a change suggestion engine, CODIT, and train the model with more than 24k real-world changes and evaluate it on 5k patches. Our evaluation shows the effectiveness of CODITin learning and suggesting patches. CODIT can also learn specific bug fix pattern from bug fixing patches and can fix 25 bugs out of 80 bugs in Defects4J.

==> abs_examples/ex_1_child.java <==
public t3 () { 
    t2 () ; 
}

==> abs_examples/ex_1_parent.java <==
public t3 () { 
    t2 () ; 
    t4 . t1 ( STRING_CONSTANT ) ; 
}

==> abs_examples/ex_1_seq.java <==
public boolean t3 () { 
    t1 . t2 ( STRING_CONSTANT ) ;
}

==> abs_examples/ex_2_c.java <==
final t7 < t5 > t1 = t6 . t2 () . t4 () ;

==> abs_examples/ex_2_p.java <==
final t7 < t5 > t1 = t6 . t3 () . t4 () ;

==> abs_examples/ex_2_s.java <==
final t7 t7 = new t7 <> () . t4 () ;

==> abs_examples/ex_3_c.java <==
this . t4 = new t3 () ;

==> abs_examples/ex_3_p.java <==
this . t4 = new t3 ( t2 () . t1 () ) ;

==> abs_examples/ex_3_s.java <==
this . t4 = new t3 () ;

==> abs_examples/ex_4_c.java <==
private t1 () { 
    super(); 
}

==> abs_examples/ex_4_p.java <==
private t1 () {}

==> abs_examples/ex_4_s.java <==
private t1 () { 
    super(); 
}

==> abs_examples/ex_5_c.java <==
{ this . t2 = t1 ( t2 ) ; }

==> abs_examples/ex_5_p.java <==
{ this . t2 = t2 ; }

==> examples/example.java <==
@@ -3,9 +3,7 @@ private void visitScript(NodeTraversal t, Node script) {
    ... ... 
    String moduleName = guessCJSModuleName(
@\Red{-}@                @\Red{normalizeSourceName(}@
                            script.getSourceFileName()
@\Red{-}@                @\Red{)}@
              );
    ... ...


==> examples/example1.java <==
@@ -3,9 +3,7 @@ private void visitScript(NodeTraversal t, Node script) {
    ... ... 
@\Red{-}@  String moduleName = guessCJSModuleName(@\Red{\sout{normalizeSourceName(}}@ script.getSourceFileName()@\Red{\sout{)}}@);
    ... ...

